Excited bottomonia in quark-gluon plasma from lattice QCD

We present the first lattice QCD study of up to $3S$ and $2P$ bottomonia at non-zero temperatures. Correlation functions of bottomonia were computed using novel bottomonium operators and a variational technique, within the lattice non-relativistic QCD framework. We analyzed the bottomonium correlation functions based on simple physically-motivated spectral functions. We found evidence of sequential in-medium modifications, in accordance with the sizes of the bottomonium states.

==> anc/README <==
The data appearing in fugures been made using Mathematica.
The corrsponding data files can be found in data.txt as Mathematica lists corresponding to each Figure.
Each data point is represented by a entry of the {x-axis, data, error}, and the list of these
entries forms a data set. If there are multiple data set in the figure they are represented by
nested list {dataset1, dataset2, ...}. It is straigtforward to reconsruct the figures in Mathematica
using ErrorListPlot function. The units in the figures are indicated in the data.txt file for each figure.

In Figs. 2 to 5 the energy levels (masses) have been shifted such that the spin averaged 1S bottomonium
mass is zero (see the text in the paper). The shifts in MeV together with the corresponding errors
for the five beta values used in the paper are:
 {{26.284,0.406689},{27.9687,0.335214},{30.0775,0.55805},{32.0361,1.20119},{39.1304,2.15121}}
The beta values correspond to temperatures T= 151,172.9,199.3,251.0 and 333.5 MeV.


==> anc/data.txt <==
Fig 2 to 5 shifted by (MeV, error) (each block is the 5 temperature used  {151,172.9,199.3,251.0,333.5})
 {{26.284,0.406689},{27.9687,0.335214},{30.0775,0.55805},{32.0361,1.20119},{39.1304,2.15121}}
 to set value at average 1s energy, instead of used etab energy

fig 2 left: GeV
 {{{0.1088,0.360086,0.000997265},{0.2176,0.065099,0.000955634},{0.3264,0.0426454,0.000997233},{0.4352,0.0370657,0.000822867},{0.544,0.0361931,0.000756934},{0.6528,0.0350367,0.000665641},{0.7616,0.037289,0.0006902},{0.8704,0.0349684,0.000469837},{0.9792,0.0348839,0.000714971},{1.088,0.0341398,0.000598238},{1.1968,0.0342964,0.000531648},{1.3056,0.0347589,0.000530202},{1.4144,0.0362686,0.000586488},{1.5232,0.0345574,0.000483828},{1.632,0.0352563,0.000585155},{1.7408,0.035165,0.000564134},{1.8496,0.0345606,0.000543132},{1.9584,0.0345331,0.00046638},{2.0672,0.0363626,0.000485023}},{{0.1088,1.41506,0.00199095},{0.2176,0.694099,0.00240837},{0.3264,0.639134,0.00323477},{0.4352,0.61707,0.00321957},{0.544,0.608215,0.00451365},{0.6528,0.607677,0.00497998},{0.7616,0.612597,0.0071021},{0.8704,0.602258,0.0086157},{0.9792,0.593765,0.0117102},{1.088,0.589877,0.0163063},{1.1968,0.570571,0.0201072},{1.3056,0.634519,0.0312243},{1.4144,0.625006,0.0419161},{1.5232,0.541636,0.0558574},{1.632,0.652985,0.0602904},{1.7408,0.693623,0.100467},{1.8496,0.838832,0.144465},{1.9584,0.695503,0.229806},{2.0672,0.575029,0.32464}},{{0.1088,2.58131,0.00368025},{0.2176,1.13615,0.00463625},{0.3264,1.02435,0.0077217},{0.4352,0.97638,0.01086},{0.544,0.942187,0.0166212},{0.6528,0.948223,0.0247345},{0.7616,0.943125,0.0360138},{0.8704,0.931493,0.0622008},{0.9792,0.94539,0.0851939},{1.088,0.962027,0.161571},{1.1968,0.756792,0.251437},{1.3056,0.621224,0.41235}}}

fig 2 right: GeV

 {{{0.1088,1.06204,0.00171842},{0.2176,0.519499,0.00192092},{0.3264,0.479135,0.0022926},{0.4352,0.462299,0.00221102},{0.544,0.461646,0.00251339},{0.6528,0.459302,0.00239171},{0.7616,0.463182,0.00341839},{0.8704,0.454601,0.00319414},{0.9792,0.456137,0.0049149},{1.088,0.448855,0.00525258},{1.1968,0.445795,0.00637804},{1.3056,0.46062,0.00765397},{1.4144,0.461216,0.00992298},{1.5232,0.441538,0.0104884},{1.632,0.483357,0.0145822},{1.7408,0.475359,0.0188856},{1.8496,0.475766,0.0216539},{1.9584,0.423117,0.02796},{2.0672,0.528373,0.0342448}},{{0.1088,2.22262,0.00338232},{0.2176,0.994919,0.00414571},{0.3264,0.899868,0.00627541},{0.4352,0.856317,0.00800687},{0.544,0.834157,0.011238},{0.6528,0.838164,0.0143631},{0.7616,0.851814,0.0220375},{0.8704,0.79699,0.033529},{0.9792,0.837971,0.0420299},{1.088,0.842393,0.0801329},{1.1968,0.709518,0.112256},{1.3056,0.762883,0.200995},{1.4144,1.27188,0.324659},{1.5232,0.101091,0.451827},{1.632,1.09772,0.52792}}}

fig 3 left: GeV

 {{{0.,0.0528201,0.00356512},{0.0655,0.0329672,0.00271497},{0.131,0.0362019,0.00289255},{0.1965,0.0278927,0.00277315},{0.262,0.0283513,0.0023852},{0.3275,0.0291858,0.00264032},{0.393,0.0252018,0.00246203},{0.4585,0.0230054,0.00229615},{0.524,0.0266096,0.00201455},{0.5895,0.0181492,0.00232167},{0.655,0.0129458,0.00202947}},{{0.,0.630523,0.0154949},{0.0655,0.560088,0.0187361},{0.131,0.559851,0.0173675},{0.1965,0.530115,0.0170382},{0.262,0.507182,0.0169819},{0.3275,0.507071,0.016855},{0.393,0.47112,0.0174319},{0.4585,0.443925,0.0161905},{0.524,0.401605,0.0165733},{0.5895,0.313884,0.0168837},{0.655,0.199612,0.016321}},{{0.,0.897534,0.0592746},{0.0655,0.818528,0.0725664},{0.131,0.806856,0.0709695},{0.1965,0.740053,0.0719616},{0.262,0.684502,0.0696575},{0.3275,0.610379,0.0673909},{0.393,0.555487,0.0593797},{0.4585,0.500033,0.0535822},{0.524,0.254682,0.0550091},{0.5895,0.0310601,0.0509503},{0.655,-0.300363,0.0496572}}}

fig 3 right: GeV

 { {{0.,0.437026,0.00789841},{0.0825,0.458071,0.00745738},{0.165,0.43758,0.00475018},{0.2475,0.438729,0.0056426},{0.33,0.435884,0.00492934},{0.4125,0.428489,0.00570804},{0.495,0.422851,0.00554056},{0.5775,0.422705,0.00546047},{0.66,0.422687,0.00602867},{0.7425,0.402411,0.00713988},{0.825,0.386263,0.00717681}},{{0.,0.746635,0.0328849},{0.0825,0.801052,0.0267722},{0.165,0.752439,0.0300313},{0.2475,0.750944,0.0285011},{0.33,0.753159,0.0268948},{0.4125,0.701462,0.0315389},{0.495,0.636343,0.0311076},{0.5775,0.652785,0.0349157},{0.66,0.602837,0.0327332},{0.7425,0.424645,0.0371424},{0.825,0.222666,0.0440973}}}

fig 4 for smeared source (New result is same as in fig 3): GeV 
 {{0.,0.0363427,0.00402756},{0.0655,0.0405104,0.00486647},{0.131,0.0361608,0.00451883},{0.1965,0.0294899,0.004501},{0.262,0.0320045,0.00431651},{0.3275,0.0248391,0.00390875},{0.393,0.0204724,0.00372869},{0.4585,0.0263519,0.00410041},{0.524,0.0234844,0.00394191},{0.5895,0.0109346,0.00388734},{0.655,0.00704815,0.00362189}}


fig 5 left  (3s,2s,1s) (T MeV,value MeV,error MeV):
 {{{{151,16.6925,46.5312},{172.9,11.093,100.201},{199.3,18.7974,79.6396},{251.,17.8183,104.321},{333.5,45.9629,148.886}}},{{{151,20.3768,17.4817},{172.9,6.28223,11.3337},{199.3,-10.7621,25.2151},{251.,-16.9008,17.2958},{333.5,-23.4452,31.0245}}},{{{151,-0.21718,2.39495},{172.9,-3.09353,2.99606},{199.3,-3.97989,1.91595},{251.,-3.98171,7.91722},{333.5,-2.70981,7.65084}}}}

fig 5 right (2p,1p) (T MeV,value MeV,error MeV):

 {{{{151,26.1712,59.1235},{172.9,-6.73914,40.4189},{199.3,10.5005,42.5083},{251.,-1.56598,45.9312},{333.5,42.4726,61.6969}},{{151,4.71924,7.7586},{172.9,-4.23255,4.60353},{199.3,-2.89903,9.87992},{251.,-7.41837,14.7691},{333.5,-20.8916,13.3348}}}}

fig 6 left gaussian (1s,2s,3s) (T MeV,value MeV,error MeV):
 {{{151,12.6975,14.9666},{172.9,17.1979,18.66},{199.3,36.581,4.27997},{251.,77.2422,16.4756},{333.5,150.997,11.5492}},{{151,88.3152,36.9554},{172.9,119.8,14.8846},{199.3,128.138,69.7332},{251.,212.53,26.2918},{333.5,341.306,67.4438}},{{151,53.9842,166.006},{172.9,189.27,18.638},{199.3,218.72,88.9923},{251.,379.163,59.6538},{333.5,599.016,71.3666}}}

fig 6 left 3 peaks (1s,2s,3s) (T MeV,value MeV,error MeV):

 {{{151,13.5914,9.48204},{172.9,26.2546,7.89057},{199.3,40.9888,5.69365},{251.,81.8016,10.6359},{333.5,156.191,6.95493}},{{151,80.9112,41.6005},{172.9,118.33,14.2121},{199.3,147.712,18.282},{251.,228.581,19.6547},{333.5,368.131,48.3284}},{{151,47.7827,161.15},{172.9,196.813,18.7677},{199.3,204.308,64.3733},{251.,394.241,58.7097},{333.5,600.158,79.782}}}

fig 6 right gaussian (1p,2p) (T MeV,value MeV,error MeV):

 {{{151,53.0009,23.0411},{172.9,70.9542,10.9405},{199.3,108.656,17.0108},{251.,161.591,20.5313},{333.5,228.671,67.2293}},{{151,106.893,107.892},{172.9,150.091,45.272},{199.3,200.641,71.9002},{251.,316.064,47.2064},{333.5,495.782,68.293}}}

fig 6 right 3 peaks (1p,2p)(T MeV,value MeV,error MeV):

{{{151,49.2445,20.4423},{172.9,77.3437,6.54466},{199.3,112.988,15.63},{251.,172.78,8.91274},{333.5,280.845,17.7434}},{{151,103.783,106.367},{172.9,156.296,45.3956},{199.3,200.303,79.7944},{251.,330.713,47.0405},{333.5,478.56,63.9388}}}











